Microstructure in matrix elements

We investigate the simple model of Pennington, Shenker, Stanford and Yang for modeling the density matrix of Hawking radiation, but further include dynamics for EOW branes behind the horizon. This allows interactions that scatter one interior state to another, and also allows EOW loops. At strong coupling, we find that EOW states are no longer random; the ensemble has collapsed, and coupling constants encode the microscopic matrix elements of Hawking radiation. This suggests strong interior dynamics are important for understanding evaporating black holes, without any ensemble average. In this concrete model the density matrix of the radiation deviates from the thermal state, small off-diagonal fluctuations encode equivalences between naively orthogonal states, and bound the entropy from above. For almost evaporated black holes the off-diagonal terms become as large as the diagonal ones, eventually giving a pure state. We also find the unique analytic formula for all Renyi entropies.

==> Figures/Numerics.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.linalg import logm
from numpy import dot, asmatrix, trace, absolute, matmul, absolute
import scipy.stats as st
from numpy import linalg as LA

from numpy import mean as m
from numpy import var as v

#Get an M x N complex random matrix, mean zero and variance var
def complexrandn(M,N,var):
    z = np.random.multivariate_normal(np.zeros(2), 0.5*np.eye(2)*var, size=(M,N)).view(np.complex128)
    z = np.squeeze(z)
    return z

#Get's density matrix with \beta=0, \beta not important
def get_rho(k,L):
    var = 1
    data = complexrandn(k,L,var)    
    
    #This block of code generates the e^{-\beta E_a} prefactor drawn from Sinh(sqrt(E)) ensemble
    # beta = 0
    # exp_prefactor = prefactor(L,beta) #generate eigenvalue prefactor
    # data = np.einsum('ij,j->ij',data,exp_prefactor) #multiply matrix by prefactor
    
    data = np.asmatrix(data) 
    rho = np.dot(data,data.getH())
    rho = rho / trace(rho)
    return rho

def normalize_rho(p):
    return p/trace(p)

#Plots heatmap of a matrix
def plt_heatmap(rho):
    plt.imshow(np.absolute(rho), cmap='hot', interpolation='nearest')
    plt.colorbar()
    plt.title(r'$\rho_{\mathrm{R}}$', fontsize=20)
    plt.show()
    
#Probability distribution Sinh(Sqrt(E)) from E=0 to E=20
def gen_eig(num_samples):
    # Creates probability density for JT gravity
    class my_pdf(st.rv_continuous):
        def _pdf(self,x):
            return np.sinh(np.sqrt(x))/(304.025)  # The distribution needs to be normalized!

    my_cv = my_pdf(a=0.0,b=20.0) # a,b specify endpoints of distribution
    data = my_cv.rvs(size=num_samples)   
    return data
    # way to generate array of eigenvalues gen_eig(L)

#Generates a random sampling of E_a and exponentiates them
def prefactor(L,b):
    eig=gen_eig(L)
    return np.exp(-b/2*eig)

def entropy(p):
    logp = logm(p)
    return np.real(-trace(matmul(p,logp)))

def renyi(p,n):
    pn = np.linalg.matrix_power(p,n)
    return trace(pn)

k=70
L=50

#Code to get the density matrix and plot it, 
p = get_rho(k,L)

#Uncomment to plot rho
plt_heatmap(p)

#IGNORE THESE LINES
#plt.axis('off')
##plt.savefig("rho_k200_L100.png",bbox_inches='tight')







#Code to get the entanglement entropy and plot it
#points = 50 #Number of points on plot, should be smaller than k
#ent_hold = np.zeros(points)
#p = get_rho(k,L)

# for i in range (1,points+1):
#     p_temp = normalize_rho(p[:i,:i])  
    
    ##entropy calculation
    # ent_hold[i-1]=entropy(p_temp)
    
    ##purity calculation
    #ent_hold[i-1]= renyi(p_temp,2)

# plt.plot(ent_hold)

#entropy saturation occurs at Log(L)
#plt.axhline(y=np.log(L),color='r', linestyle='-')

#Renyi saturation occurs at L^{-(n-1)} for nth renyi
# plt.axhline(y=1/(L),color='r', linestyle='-')






# Code to compare distance between matrices
# k=20
# p_hawk = 1/k*np.identity(k)
# p = get_rho(k,L)

# dif = p-p_hawk
# dif = np.asmatrix(dif)

# print(np.sqrt(trace(np.dot(dif,dif.getH()))))





